Mathematical Introduction to Deep Learning: Methods, Implementations, and Theory

This book aims to provide an introduction to the topic of deep learning algorithms. We review essential components of deep learning algorithms in full mathematical detail including different artificial neural network (ANN) architectures (such as fully-connected feedforward ANNs, convolutional ANNs, recurrent ANNs, residual ANNs, and ANNs with batch normalization) and different optimization algorithms (such as the basic stochastic gradient descent (SGD) method, accelerated methods, and adaptive methods). We also cover several theoretical aspects of deep learning algorithms such as approximation capacities of ANNs (including a calculus for ANNs), optimization theory (including Kurdyka-{\L}ojasiewicz inequalities), and generalization errors. In the last part of the book some deep learning approximation methods for PDEs are reviewed including physics-informed neural networks (PINNs) and deep Galerkin methods. We hope that this book will be useful for students and scientists who do not yet have any background in deep learning at all and would like to gain a solid foundation as well as for practitioners who would like to obtain a firmer mathematical understanding of the objects and methods considered in deep learning.

==> code/activation_functions/clipping_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2,2), (-.5,2))

x = np.linspace(-2, 2, 100)

ax.plot(x, tf.keras.activations.relu(x), linewidth=3, label='ReLU')
ax.plot(x, tf.keras.activations.relu(x, max_value=1), 
        label='(0,1)-clipping')
ax.legend()

plt.savefig("../../plots/clipping.pdf", bbox_inches='tight')

==> code/activation_functions/elu_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2,2), (-1,2))

x = np.linspace(-2, 2, 100)

ax.plot(x, tf.keras.activations.relu(x), linewidth=3, label='ReLU')
ax.plot(x, tf.keras.activations.relu(x, alpha=0.1), linewidth=2, label='leaky ReLU')
ax.plot(x, tf.keras.activations.elu(x), linewidth=0.9, label='ELU')
ax.legend()

plt.savefig("../../plots/elu.pdf", bbox_inches='tight')

==> code/activation_functions/gelu_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-4,3), (-.5,3))

x = np.linspace(-4, 3, 100)

ax.plot(x, tf.keras.activations.relu(x), label='ReLU')
ax.plot(x, tf.keras.activations.softplus(x), label='softplus')
ax.plot(x, tf.keras.activations.gelu(x), label='GELU')
ax.legend()

plt.savefig("../../plots/gelu.pdf", bbox_inches='tight')

==> code/activation_functions/heaviside_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-3,3), (-.5,1.5))

x = np.linspace(-3, 3, 100)

ax.plot(x[0:50], [0]*50, 'C0')
ax.plot(x[50:100], [1]*50, 'C0', label='Heaviside')
ax.plot(x, tf.keras.activations.sigmoid(x), 'C1', 
        label='standard logistic')
ax.legend()

plt.savefig("../../plots/heaviside.pdf", bbox_inches='tight')

==> code/activation_functions/leaky_relu_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2,2), (-.5,2))

x = np.linspace(-2, 2, 100)

ax.plot(x, tf.keras.activations.relu(x), linewidth=3, label='ReLU')
ax.plot(x, tf.keras.activations.relu(x, alpha=0.1), 
        label='leaky ReLU')
ax.legend()

plt.savefig("../../plots/leaky_relu.pdf", bbox_inches='tight')

==> code/activation_functions/logistic_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-3,3), (-.5,1.5))

x = np.linspace(-3, 3, 100)

ax.plot(x, tf.keras.activations.relu(x, max_value=1), 
        label='(0,1)-clipping')
ax.plot(x, tf.keras.activations.sigmoid(x), 
        label='standard logistic')
ax.legend()

plt.savefig("../../plots/logistic.pdf", bbox_inches='tight')

==> code/activation_functions/plot_util.py <==
import matplotlib.pyplot as plt

def setup_axis(xlim, ylim):
    _, ax = plt.subplots()

    ax.set_aspect("equal")
    ax.set_xlim(xlim)
    ax.set_ylim(ylim)
    ax.spines["left"].set_position("zero")
    ax.spines["bottom"].set_position("zero")
    ax.spines["right"].set_color("none")
    ax.spines["top"].set_color("none")
    for s in ax.spines.values():
        s.set_zorder(0)

    return ax


==> code/activation_functions/relu_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2,2), (-.5,2))

x = np.linspace(-2, 2, 100)

ax.plot(x, tf.keras.activations.relu(x))

plt.savefig("../../plots/relu.pdf", bbox_inches='tight')

==> code/activation_functions/repu_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2,2), (-.5,3))
ax.set_ylim(-.5, 3)

x = np.linspace(-2, 2, 100)

ax.plot(x, tf.keras.activations.relu(x), linewidth=3, label='ReLU')
ax.plot(x, tf.keras.activations.relu(x)**2, label='RePU')
ax.legend()

plt.savefig("../../plots/repu.pdf", bbox_inches='tight')

==> code/activation_functions/sine_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2*np.pi,2*np.pi), (-1.5,1.5))

x = np.linspace(-2*np.pi, 2*np.pi, 100)

ax.plot(x, np.sin(x))

plt.savefig("../../plots/sine.pdf", bbox_inches='tight')

==> code/activation_functions/softplus_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-4,4), (-.5,4))

x = np.linspace(-4, 4, 100)

ax.plot(x, tf.keras.activations.relu(x), label='ReLU')
ax.plot(x, tf.keras.activations.softplus(x), label='softplus')
ax.legend()

plt.savefig("../../plots/softplus.pdf", bbox_inches='tight')

==> code/activation_functions/softsign_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-5,5), (-1.5,1.5))

x = np.linspace(-5, 5, 100)

ax.plot(x, tf.keras.activations.tanh(x), label='tanh')
ax.plot(x, tf.keras.activations.softsign(x), label='softsign')
ax.legend()

plt.savefig("../../plots/softsign.pdf", bbox_inches='tight')

==> code/activation_functions/swish_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-4,3), (-.5,3))

x = np.linspace(-4, 3, 100)

ax.plot(x, tf.keras.activations.relu(x), label='ReLU')
ax.plot(x, tf.keras.activations.gelu(x), label='GELU')
ax.plot(x, tf.keras.activations.swish(x), label='swish')
ax.legend()

plt.savefig("../../plots/swish.pdf", bbox_inches='tight')

==> code/activation_functions/tanh_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-3,3), (-1.5,1.5))

x = np.linspace(-3, 3, 100)

ax.plot(x, tf.keras.activations.relu(x+1, max_value=2)-1, 
        label='(-1,1)-clipping')
ax.plot(x, tf.keras.activations.sigmoid(x), 
        label='standard logistic')
ax.plot(x, tf.keras.activations.tanh(x), label='tanh')
ax.legend()

plt.savefig("../../plots/tanh.pdf", bbox_inches='tight')

==> code/brownian_motion.py <==
import numpy as np
import matplotlib.pyplot as plt

def generate_brownian_motion(T, N):
    increments = np.random.randn(N) * np.sqrt(T/N)
    BM = np.cumsum(increments)
    BM = np.insert(BM, 0, 0)
    return BM

T = 1
N = 1000
t_values = np.linspace(0, T, N+1)

fig, axarr = plt.subplots(2, 2)

for i in range(2):
    for j in range(2):
        BM = generate_brownian_motion(T, N)
        axarr[i, j].plot(t_values, BM)

plt.tight_layout()
plt.savefig('../plots/brownian_motions.pdf')
plt.show()

==> code/conv-ann-ex.py <==
import torch
import torch.nn as nn


model = nn.Sequential(
    nn.Conv2d(in_channels=1, out_channels=2, kernel_size=(2, 2)),
    nn.ReLU(),
    nn.Conv2d(in_channels=2, out_channels=1, kernel_size=(1, 1)),
)

with torch.no_grad():
    model[0].weight.set_(
        torch.Tensor([[[[0, 0], [0, 0]]], [[[1, 0], [0, 1]]]])
    )
    model[0].bias.set_(torch.Tensor([1, -1]))
    model[2].weight.set_(torch.Tensor([[[[-2]], [[2]]]]))
    model[2].bias.set_(torch.Tensor([3]))

x0 = torch.Tensor([[[1, 2, 3], [4, 5, 6], [7, 8, 9]]])
print(model(x0))


==> code/conv-ann.py <==
import torch
import torch.nn as nn


class ConvolutionalANN(nn.Module):
    def __init__(self):
        super().__init__()
        # The convolutional layer defined here takes any tensor of 
        # shape (1, n, m) [a single input] or (N, 1, n, m) [a batch 
        # of N inputs] where N, n, m are natural numbers satisfying 
        # n >= 3 and m >= 3.
        self.conv1 = nn.Conv2d(
            in_channels=1, out_channels=5, kernel_size=(3, 3)
        )
        self.activation1 = nn.ReLU()
        self.conv2 = nn.Conv2d(
            in_channels=5, out_channels=5, kernel_size=(5, 3)
        )

    def forward(self, x0):
        x1 = self.activation1(self.conv1(x0))
        print(x1.shape)
        x2 = self.conv2(x1)
        print(x2.shape)
        return x2


model = ConvolutionalANN()
x0 = torch.rand(1, 20, 20)
# This will print the shapes of the outputs of the two layers of
# the model, in this case:
# torch.Size([5, 18, 18])
# torch.Size([5, 14, 16])
model(x0)


==> code/dgm.py <==
import torch
import matplotlib.pyplot as plt
from torch.autograd import grad
from matplotlib.gridspec import GridSpec
from matplotlib.cm import ScalarMappable


dev = torch.device("cuda:0" if torch.cuda.is_available() else 
                   "cpu")

T = 3.0  # the time horizom

# The initial value
def phi(x):
    return x.sin().prod(axis=1, keepdims=True)

torch.manual_seed(0)

# We use a network with 4 hidden layers of 50 neurons each and the
# Swish activation function (called SiLU in PyTorch)
N = torch.nn.Sequential(
    torch.nn.Linear(3, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 1),
).to(dev)

optimizer = torch.optim.Adam(N.parameters(), lr=3e-4)

J = 256  # the batch size

for i in range(30000):
    # Choose a random batch of training samples
    x = torch.randn(J, 2).to(dev) * 2
    t = torch.rand(J, 1).to(dev) * T

    x1 = x[:, 0:1]
    x2 = x[:, 1:2]

    x1.requires_grad_()
    x2.requires_grad_()
    t.requires_grad_()

    optimizer.zero_grad()

    # Denoting by u the realization function of the ANN, compute
    # u(0, x) for each x in the batch
    u0 = N(torch.hstack((torch.zeros_like(t), x)))
    # Compute the loss for the initial condition
    initial_loss = (u0 - phi(x)).square().mean()

    # Compute the partial derivatives using automatic
    # differentiation
    u = N(torch.hstack((t, x1, x2)))
    ones = torch.ones_like(u)
    u_t = grad(u, t, ones, create_graph=True)[0]
    u_x1 = grad(u, x1, ones, create_graph=True)[0]
    u_x2 = grad(u, x2, ones, create_graph=True)[0]
    ones = torch.ones_like(u_x1)
    u_x1x1 = grad(u_x1, x1, ones, create_graph=True)[0]
    u_x2x2 = grad(u_x2, x2, ones, create_graph=True)[0]

    # Compute the loss for the PDE
    Laplace = u_x1x1 + u_x2x2
    pde_loss = (u_t - (0.005 * Laplace + u - u**3)).square().mean()

    # Compute the total loss and perform a gradient step
    loss = initial_loss + pde_loss
    loss.backward()
    optimizer.step()


### Plot the solution at different times

mesh = 128
a, b = -torch.pi, torch.pi

gs = GridSpec(2, 4, width_ratios=[1, 1, 1, 0.05])
fig = plt.figure(figsize=(16, 10), dpi=300)

x, y = torch.meshgrid(
    torch.linspace(a, b, mesh), 
    torch.linspace(a, b, mesh), 
    indexing="xy"
)
x = x.reshape((mesh * mesh, 1)).to(dev)
y = y.reshape((mesh * mesh, 1)).to(dev)

for i in range(6):
    t = torch.full((mesh * mesh, 1), i * T / 5).to(dev)
    z = N(torch.cat((t, x, y), 1))
    z = z.detach().cpu().numpy().reshape((mesh, mesh))

    ax = fig.add_subplot(gs[i // 3, i % 3])
    ax.set_title(f"t = {i * T / 5}")
    ax.imshow(
        z, cmap="viridis", extent=[a, b, a, b], vmin=-1.2, vmax=1.2
    )

# Add the colorbar to the figure
norm = plt.Normalize(vmin=-1.2, vmax=1.2)
sm = ScalarMappable(cmap="viridis", norm=norm)
cax = fig.add_subplot(gs[:, 3])
fig.colorbar(sm, cax=cax, orientation='vertical')

fig.savefig("../plots/dgm.pdf", bbox_inches="tight")

==> code/example_GD_momentum_plots.py <==
# Example for GD and momentum GD

import numpy as np
import matplotlib.pyplot as plt

# Number of steps for the schemes
N = 8

# Problem setting
d = 2
K = [1., 10.]

vartheta = np.array([1., 1.])
xi = np.array([5., 3.])

def f(x, y):
    result =  K[0] / 2. * np.abs(x - vartheta[0])**2 \
    + K[1] / 2. * np.abs(y - vartheta[1])**2 
    return result

def nabla_f(x):
    return K * (x - vartheta)

# Coefficients for GD
gamma_GD = 2 /(K[0] + K[1])

# Coefficients for momentum
gamma_momentum = 0.3
alpha = 0.5 

# Placeholder for processes
Theta = np.zeros((N+1, d))
M = np.zeros((N+1, d))
m = np.zeros((N+1, d))

Theta[0] = xi
M[0] = xi

# Perform gradient descent 
for i in range(N):
    Theta[i+1] = Theta[i] - gamma_GD * nabla_f(Theta[i])

# Perform momentum GD 
for i in range(N):
    m[i+1] = alpha * m[i] + (1 - alpha) * nabla_f(M[i])
    M[i+1] = M[i] - gamma_momentum * m[i+1]


### Plot ###
plt.figure()

# Plot the gradient descent process
plt.plot(Theta[:, 0], Theta[:, 1], 
         label = "GD", color = "c", 
         linestyle = "--", marker = "*")

# Plot the momentum gradient descent process
plt.plot(M[:, 0], M[:, 1], 
         label = "Momentum", color = "orange", marker = "*")

# Target value
plt.scatter(vartheta[0],vartheta[1], 
            label = "vartheta", color = "red", marker = "x")

# Plot contour lines of f
x = np.linspace(-3., 7., 100)
y = np.linspace(-2., 4., 100)
X, Y = np.meshgrid(x, y)
Z = f(X, Y)
cp = plt.contour(X, Y, Z, colors="black", 
                 levels = [0.5,2,4,8,16],
                 linestyles=":")

plt.legend()
plt.savefig("../plots/GD_momentum_plots.pdf")


==> code/fc-ann-manual.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F


# To define a neural network, we define a class that inherits from 
# torch.nn.Module
class FullyConnectedANN(nn.Module):
    def __init__(self):
        super().__init__()
        # In the constructor, we define the weights and biases.
        # Wrapping the tensors in torch.nn.Parameter objects tells 
        # PyTorch that these are parameters that should be 
        # optimized during training.
        self.W1 = nn.Parameter(
            torch.Tensor([[1, 0], [0, -1], [-2, 2]])
        )
        self.B1 = nn.Parameter(torch.Tensor([0, 2, -1]))
        self.W2 = nn.Parameter(torch.Tensor([[1, -2, 3]]))
        self.B2 = nn.Parameter(torch.Tensor([1]))

    # The realization function of the network
    def forward(self, x0):
        x1 = F.relu(self.W1 @ x0 + self.B1)
        x2 = self.W2 @ x1 + self.B2
        return x2


model = FullyConnectedANN()

x0 = torch.Tensor([1, 2])
# Print the output of the realization function for input x0
print(model.forward(x0))

# As a consequence of inheriting from torch.nn.Module we can just 
# "call" the model itself (which will call the forward method 
# implicitly)
print(model(x0))

# Wrapping a tensor in a Parameter object and assigning it to an 
# instance variable of the Module makes PyTorch register it as a 
# parameter. We can access all parameters via the parameters 
# method.
for p in model.parameters():
    print(p)


==> code/fc-ann.py <==
import torch
import torch.nn as nn


class FullyConnectedANN(nn.Module):
    def __init__(self):
        super().__init__()
        # Define the layers of the network in terms of Modules. 
        # nn.Linear(3, 20) represents an affine function defined 
        # by a 20x3 weight matrix and a 20-dimensional bias vector.
        self.affine1 = nn.Linear(3, 20)
        # The torch.nn.ReLU class simply wraps the 
        # torch.nn.functional.relu function as a Module.
        self.activation1 = nn.ReLU()
        self.affine2 = nn.Linear(20, 30)
        self.activation2 = nn.ReLU()
        self.affine3 = nn.Linear(30, 1)

    def forward(self, x0):
        x1 = self.activation1(self.affine1(x0))
        x2 = self.activation2(self.affine2(x1))
        x3 = self.affine3(x2)
        return x3


model = FullyConnectedANN()

x0 = torch.Tensor([1, 2, 3])
print(model(x0))

# Assigning a Module to an instance variable of a Module registers 
# all of the former's parameters as parameters of the latter
for p in model.parameters():
    print(p)

==> code/fc-ann2.py <==
import torch
import torch.nn as nn

# A Module whose forward method is simply a composition of Modules
# can be represented using the torch.nn.Sequential class
model = nn.Sequential(
    nn.Linear(3, 20),
    nn.ReLU(),
    nn.Linear(20, 30),
    nn.ReLU(),
    nn.Linear(30, 1),
)

# Prints a summary of the model architecture 
print(model)

x0 = torch.Tensor([1, 2, 3])
print(model(x0))

==> code/gradient_plot1.py <==
import numpy as np
import matplotlib.pyplot as plt

def f(x):
  return x**4 - 3 * x**2

def nabla_f(x):
  return 4 * x**3 - 6 * x

plt.figure()

# Plot graph of f
x = np.linspace(-2,2,100)
plt.plot(x,f(x))

# Plot arrows
for x in np.linspace(-1.9,1.9,21):
  d = nabla_f(x)
  plt.arrow(x, f(x), -.05 * d, 0,
    length_includes_head=True, head_width=0.08,
    head_length=0.05, color='b')

plt.savefig("../plots/gradient_plot1.pdf")

==> code/gradient_plot2.py <==
import numpy as np
import matplotlib.pyplot as plt

K = [1., 10.]
vartheta = np.array([1., 1.])

def f(x, y):
    result =  K[0] / 2. * np.abs(x - vartheta[0])**2 \
    + K[1] / 2. * np.abs(y - vartheta[1])**2 
    return result

def nabla_f(x):
    return K * (x - vartheta)

plt.figure()

# Plot contour lines of f
x = np.linspace(-3., 7., 100)
y = np.linspace(-2., 4., 100)
X, Y = np.meshgrid(x, y)
Z = f(X, Y)
cp = plt.contour(X, Y, Z, colors="black", 
                 levels = [0.5,2,4,8,16],
                 linestyles=":")

# Plot arrows along contour lines
for l in [0.5,2,4,8,16]:
  for d in np.linspace(0, 2.*np.pi, 10, endpoint=False):
    x = np.cos(d) / ((K[0] / (2*l))**.5) + vartheta[0]
    y = np.sin(d) / ((K[1] / (2*l))**.5) + vartheta[1]
    grad = nabla_f(np.array([x,y]))
    plt.arrow(x, y, -.05 * grad[0], -.05 * grad[1],
      length_includes_head=True, head_width=.08, 
      head_length=.1, color='b')

plt.savefig("../plots/gradient_plot2.pdf")

==> code/kolmogorov.py <==
import torch
import matplotlib.pyplot as plt

# Use the GPU if available
dev = torch.device("cuda" if torch.cuda.is_available() else "cpu")

# Computes an approximation of E[|phi(sqrt(2*rho*T) W + xi) -
# N(xi)|²] with W a standard normal random variable using the rows
# of x as # independent realizations of the random variable xi
def loss(N, rho, phi, t, x):
    W = torch.randn_like(x).to(dev)
    return (phi(torch.sqrt(2 * rho * t) * W + x) - 
            N(torch.cat((t,x),1))).square().mean()

d = 2              # the input dimension
a, b = -5.0, 5.0   # the domain will be [a,b]^d
T = 2.0            # the time horizon
rho = 1.0          # the diffusivity

# Define the initial value
def phi(x):
    return x.cos().sum(axis=1, keepdim=True)

# Define a neural network with two hidden layers with 50 neurons 
# each using ReLU activations
N = torch.nn.Sequential(
    torch.nn.Linear(d+1, 50), torch.nn.ReLU(),
    torch.nn.Linear(50, 50), torch.nn.ReLU(),
    torch.nn.Linear(50, 1)
).to(dev)

# Configure the training parameters and optimization algorithm
steps = 3000
batch_size = 256
optimizer = torch.optim.Adam(N.parameters())

# Train the network
for step in range(steps):
    # Generate uniformly distributed samples from [a,b]^d
    x = (torch.rand(batch_size, d) * (b-a) + a).to(dev)
    t = T * torch.rand(batch_size, 1).to(dev)
    
    optimizer.zero_grad()
    # Compute the loss
    L = loss(N, rho, phi, t, x)
    # Compute the gradients
    L.backward()
    # Apply changes to weights and biases of N
    optimizer.step()

# Plot the result at M+1 timesteps
M = 5
mesh = 128

def toNumpy(t):
    return t.detach().cpu().numpy().reshape((mesh,mesh))

fig, axs = plt.subplots(2,3,subplot_kw=dict(projection='3d'))
fig.set_size_inches(16, 10)
fig.set_dpi(300)

for i in range(M+1):
    x = torch.linspace(a, b, mesh)
    y = torch.linspace(a, b, mesh)
    x, y = torch.meshgrid(x, y, indexing='xy')
    x = x.reshape((mesh*mesh,1)).to(dev)
    y = y.reshape((mesh*mesh,1)).to(dev)
    z = N(torch.cat((i*T/M*torch.ones(128*128,1).to(dev), x, y), 
                    1))

    axs[i//3,i%3].set_title(f"t = {i * T / M}")
    axs[i//3,i%3].set_zlim(-2,2)
    axs[i//3,i%3].plot_surface(toNumpy(x), toNumpy(y), toNumpy(z), 
                    cmap='viridis')

fig.savefig(f"../plots/kolmogorov.pdf", bbox_inches='tight')

==> code/loss_functions/crossentropyloss_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((0,1), (0,3))

ax.set_aspect(.3)

x = np.linspace(0, 1, 100)

cce_loss = tf.keras.losses.CategoricalCrossentropy(
    reduction=tf.keras.losses.Reduction.NONE)
y = tf.constant([[0.3, 0.7]] * 100, shape=(100, 2))

X = tf.stack([x,1-x], axis=1)

ax.plot(x, cce_loss(y,X), label='Cross-entropy')
ax.legend()

plt.savefig("../../plots/crossentropyloss.pdf", bbox_inches='tight')

==> code/loss_functions/huberloss_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-3,3), (-.5,4))

x = np.linspace(-3, 3, 100)

mse_loss = tf.keras.losses.MeanSquaredError(
    reduction=tf.keras.losses.Reduction.NONE)
mae_loss = tf.keras.losses.MeanAbsoluteError(
    reduction=tf.keras.losses.Reduction.NONE)
huber_loss = tf.keras.losses.Huber(
    reduction=tf.keras.losses.Reduction.NONE)

zero = tf.zeros([100,1])

ax.plot(x, mse_loss(x.reshape([100,1]),zero)/2., 
        label='Scaled mean squared error')
ax.plot(x, mae_loss(x.reshape([100,1]),zero), 
        label='ℓ¹-error')
ax.plot(x, huber_loss(x.reshape([100,1]),zero), 
        label='1-Huber-error')
ax.legend()

plt.savefig("../../plots/huberloss.pdf", bbox_inches='tight')

==> code/loss_functions/kldloss_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((0,1), (0,3))

ax.set_aspect(.3)

x = np.linspace(0, 1, 100)

kld_loss = tf.keras.losses.KLDivergence(
    reduction=tf.keras.losses.Reduction.NONE)
cce_loss = tf.keras.losses.CategoricalCrossentropy(
    reduction=tf.keras.losses.Reduction.NONE)
y = tf.constant([[0.3, 0.7]] * 100, shape=(100, 2))

X = tf.stack([x,1-x], axis=1)

ax.plot(x, kld_loss(y,X), label='Kullback-Leibler divergence')
ax.plot(x, cce_loss(y,X), label='Cross-entropy')
ax.legend()

plt.savefig("../../plots/kldloss.pdf", bbox_inches='tight')

==> code/loss_functions/l1loss_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2,2), (-.5,2))

x = np.linspace(-2, 2, 100)

mae_loss = tf.keras.losses.MeanAbsoluteError(
    reduction=tf.keras.losses.Reduction.NONE)
zero = tf.zeros([100,1])

ax.plot(x, mae_loss(x.reshape([100,1]),zero), 
        label='ℓ¹-error')
ax.legend()

plt.savefig("../../plots/l1loss.pdf", bbox_inches='tight')

==> code/loss_functions/mseloss_plot.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import plot_util

ax = plot_util.setup_axis((-2,2), (-.5,2))

x = np.linspace(-2, 2, 100)

mse_loss = tf.keras.losses.MeanSquaredError(
    reduction=tf.keras.losses.Reduction.NONE)
zero = tf.zeros([100,1])

ax.plot(x, mse_loss(x.reshape([100,1]),zero), 
        label='Mean squared error')
ax.legend()

plt.savefig("../../plots/mseloss.pdf", bbox_inches='tight')

==> code/mnist.py <==
import torch
import torchvision.datasets as datasets
import torchvision.transforms as transforms
import torch.nn as nn
import torch.utils.data as data
import torch.optim as optim
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, NullFormatter

# We use the GPU if available. Otherwise, we use the CPU.
device = torch.device(
    "cuda" if torch.cuda.is_available() else "cpu"
)

# We fix a random seed. This is not necessary for training a
# neural network, but we use it here to ensure that the same
# plot is created on every run.
torch.manual_seed(0)

# The torch.utils.data.Dataset class is an abstraction for a
# collection of instances that has a length and can be indexed
# (usually by integers).
# The torchvision.datasets module contains functions for loading
# popular machine learning datasets, possibly downloading and
# transforming the data.

# Here we load the MNIST dataset, containing 28x28 grayscale images
# of handwritten digits with corresponding labels in
# {0, 1, ..., 9}.

# First load the training portion of the data set, downloading it
# from an online source to the local folder ./data (if it is not
# yet there) and transforming the data to PyTorch Tensors.
mnist_train = datasets.MNIST(
    "./data",
    train=True,
    transform=transforms.ToTensor(),
    download=True,
)
# Next load the test portion
mnist_test = datasets.MNIST(
    "./data",
    train=False,
    transform=transforms.ToTensor(),
    download=True,
)

# The data.utils.DataLoader class allows iterating datasets for
# training and validation. It supports, e.g., batching and 
# shuffling of datasets.

# Construct a DataLoader that when iterating returns minibatches
# of 64 instances drawn from a random permutation of the training
# dataset
train_loader = data.DataLoader(
    mnist_train, batch_size=64, shuffle=True
)
# The loader for the test dataset does not need shuffling
test_loader = data.DataLoader(
    mnist_test, batch_size=64, shuffle=False
)

# Define a neural network with 3 convolutional layers, each
# followed by a ReLU activation and then two affine layers,
# the first followed by a ReLU activation
net = nn.Sequential(  # input shape (N, 1, 28, 28)
    nn.Conv2d(1, 5, 5),  # (N, 5, 24, 24)
    nn.ReLU(),
    nn.Conv2d(5, 5, 5),  # (N, 5, 20, 20)
    nn.ReLU(),
    nn.Conv2d(5, 3, 5),  # (N, 3, 16, 16)
    nn.ReLU(),
    nn.Flatten(),  # (N, 3 * 16 * 16) = (N, 768)
    nn.Linear(768, 128),  # (N, 128)
    nn.ReLU(),
    nn.Linear(128, 10),  # output shape (N, 10)
).to(device)

# Define the loss function. For every natural number d, for
# e_1, e_2, ..., e_d the standard basis vectors in R^d, for L the
# d-dimensional cross-entropy loss function, and for A the
# d-dimensional softmax activation function, the function loss_fn
# defined here satisfies for all x in R^d and all natural numbers
# i in [0,d) that
# loss_fn(x, i) = L(A(x), e_i).
# The function loss_fn also accepts batches of inputs, in which
# case it will return the mean of the corresponding outputs.
loss_fn = nn.CrossEntropyLoss()

# Define the optimizer. We use the Adam SGD optimization method.
optimizer = optim.Adam(net.parameters(), lr=1e-3)

# This function computes the average loss of the model over the
# entire test set and the accuracy of the model's predictions.
def compute_test_loss_and_accuracy():
    total_test_loss = 0.0
    correct_count = 0
    with torch.no_grad():
        # On each iteration the test_loader will yield a 
        # minibatch of images with corresponding labels
        for images, labels in test_loader:
            # Move the data to the device
            images = images.to(device)
            labels = labels.to(device)
            # Compute the output of the neural network on the 
            # current minibatch
            output = net(images)
            # Compute the mean of the cross-entropy losses
            loss = loss_fn(output, labels)
            # For the cumulative total_test_loss, we multiply loss
            # with the batch size (usually 64, as specified above,
            # but might be less for the final batch).
            total_test_loss += loss.item() * images.size(0)
            # For each input, the predicted label is the index of 
            # the maximal component in the output vector.
            pred_labels = torch.max(output, dim=1).indices
            # pred_labels == labels compares the two vectors
            # componentwise and returns a vector of booleans. 
            # Summing over this vector counts the number of True 
            # entries.
            correct_count += torch.sum(
                pred_labels == labels
            ).item()
    avg_test_loss = total_test_loss / len(mnist_test)
    accuracy = correct_count / len(mnist_test)
    return (avg_test_loss, accuracy)


# Initialize a list that holds the computed loss on every
# batch during training
train_losses = []

# Every 10 batches, we will compute the loss on the entire test
# set as well as the accuracy of the model's predictions on the
# entire test set. We do this for the purpose of illustrating in 
# the produced plot the generalization capability of the ANN. 
# Computing these losses and accuracies so frequently with such a 
# relatively large set of datapoints (compared to the training 
# set) is extremely computationally expensive, however (most of 
# the training runtime will be spent computing these values) and 
# so is not advisable during normal neural network training.
# Usually, the test set is only used at the very end to judge the
# performance of the final trained network. Often, a third set of
# datapoints, called the validation set (not used to train the 
# network directly nor to evaluate it at the end) is used to 
# judge overfitting or to tune hyperparameters.
test_interval = 10
test_losses = []
accuracies = []

# We run the training for 5 epochs, i.e., 5 full iterations
# through the training set.
i = 0
for e in range(5):
    for images, labels in train_loader:
        # Move the data to the device
        images = images.to(device)
        labels = labels.to(device)

        # Zero out the gradients
        optimizer.zero_grad()
        # Compute the output of the neural network on the current
        # minibatch
        output = net(images)
        # Compute the cross entropy loss
        loss = loss_fn(output, labels)
        # Compute the gradients
        loss.backward()
        # Update the parameters of the neural network
        optimizer.step()

        # Append the current loss to the list of training losses.
        # Note that tracking the training loss comes at 
        # essentially no computational cost (since we have to 
        # compute these values anyway) and so is typically done 
        # during neural network training to gauge the training 
        # progress.
        train_losses.append(loss.item())

        if (i + 1) % test_interval == 0:
            # Compute the average loss on the test set and the
            # accuracy of the model and add the values to the
            # corresponding list
            test_loss, accuracy = compute_test_loss_and_accuracy()
            test_losses.append(test_loss)
            accuracies.append(accuracy)

        i += 1

fig, ax1 = plt.subplots(figsize=(12, 8))
# We plot the training losses, test losses, and accuracies in the
# same plot, but using two different y-axes
ax2 = ax1.twinx()

# Use a logarithmic scale for the losses
ax1.set_yscale("log")
# Use a logit scale for the accuracies
ax2.set_yscale("logit")
ax2.set_ylim((0.3, 0.99))
N = len(test_losses) * test_interval
ax2.set_xlim((0, N))
# Plot the training losses
(training_loss_line,) = ax1.plot(
    train_losses,
    label="Training loss (left axis)",
)
# Plot test losses
(test_loss_line,) = ax1.plot(
    range(0, N, test_interval),
    test_losses,
    label="Test loss (left axis)",
)
# Plot the accuracies
(accuracies_line,) = ax2.plot(
    range(0, N, test_interval),
    accuracies,
    label="Accuracy (right axis)",
    color="red",
)
ax2.yaxis.set_major_formatter(ScalarFormatter())
ax2.yaxis.set_minor_formatter(NullFormatter())

# Put all the labels in a common legend
lines = [training_loss_line, test_loss_line, accuracies_line]
labels = [l.get_label() for l in lines]
ax2.legend(lines, labels)

plt.tight_layout()
plt.savefig("../plots/mnist.pdf", bbox_inches="tight")


==> code/mnist_optim.py <==
import torch
import torchvision.datasets as datasets
import torchvision.transforms as transforms
import torch.nn as nn
import torch.utils.data as data
import torch.optim as optim
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, NullFormatter
import copy

# Set device as GPU if available or CPU otherwise
device = torch.device(
    "cuda" if torch.cuda.is_available() else "cpu"
)

# Fix a random seed
torch.manual_seed(0)

# Load the MNIST training and test datasets
mnist_train = datasets.MNIST(
    "./data",
    train=True,
    transform=transforms.ToTensor(),
    download=True,
)
mnist_test = datasets.MNIST(
    "./data",
    train=False,
    transform=transforms.ToTensor(),
    download=True,
)
train_loader = data.DataLoader(
    mnist_train, batch_size=64, shuffle=True
)
test_loader = data.DataLoader(
    mnist_test, batch_size=64, shuffle=False
)

# Define a neural network
net = nn.Sequential(  # input shape (N, 1, 28, 28)
    nn.Conv2d(1, 5, 5),  # (N, 5, 24, 24)
    nn.ReLU(),
    nn.Conv2d(5, 5, 3),  # (N, 5, 22, 22)
    nn.ReLU(),
    nn.Conv2d(5, 3, 3),  # (N, 3, 20, 20)
    nn.ReLU(),
    nn.Flatten(),  # (N, 3 * 16 * 16) = (N, 1200)
    nn.Linear(1200, 128),  # (N, 128)
    nn.ReLU(),
    nn.Linear(128, 10),  # output shape (N, 10)
).to(device)

# Save the initial state of the neural network
initial_state = copy.deepcopy(net.state_dict())

# Define the loss function
loss_fn = nn.CrossEntropyLoss()

# Define the optimizers that we want to compare. Each entry in the
# list is a tuple of a label (for the plot) and an optimizer
optimizers = [
    # For SGD we use a learning rate of 0.001
    (
        "SGD",
        optim.SGD(net.parameters(), lr=1e-3),
    ),
    (
        "SGD with momentum",
        optim.SGD(net.parameters(), lr=1e-3, momentum=0.9),
    ),
    (
        "Nesterov SGD",
        optim.SGD(
            net.parameters(), lr=1e-3, momentum=0.9, nesterov=True
        ),
    ),
    # For the adaptive optimization methods we use the default
    # hyperparameters
    (
        "RMSprop",
        optim.RMSprop(net.parameters()),
    ),
    (
        "Adagrad",
        optim.Adagrad(net.parameters()),
    ),
    (
        "Adadelta",
        optim.Adadelta(net.parameters()),
    ),
    (
        "Adam",
        optim.Adam(net.parameters()),
    ),
]

def compute_test_loss_and_accuracy():
    total_test_loss = 0.0
    correct_count = 0
    with torch.no_grad():
        for images, labels in test_loader:
            images = images.to(device)
            labels = labels.to(device)

            output = net(images)
            loss = loss_fn(output, labels)

            total_test_loss += loss.item() * images.size(0)
            pred_labels = torch.max(output, dim=1).indices
            correct_count += torch.sum(
                pred_labels == labels
            ).item()

    avg_test_loss = total_test_loss / len(mnist_test)
    accuracy = correct_count / len(mnist_test)

    return (avg_test_loss, accuracy)


loss_plots = []
accuracy_plots = []

test_interval = 100

for _, optimizer in optimizers:
    train_losses = []
    accuracies = []
    print(optimizer)

    with torch.no_grad():
        net.load_state_dict(initial_state)

    i = 0
    for e in range(5):
        print(f"Epoch {e+1}")
        for images, labels in train_loader:
            images = images.to(device)
            labels = labels.to(device)

            optimizer.zero_grad()
            output = net(images)
            loss = loss_fn(output, labels)
            loss.backward()
            optimizer.step()

            train_losses.append(loss.item())

            if (i + 1) % test_interval == 0:
                (
                    test_loss,
                    accuracy,
                ) = compute_test_loss_and_accuracy()
                print(accuracy)
                accuracies.append(accuracy)

            i += 1

    loss_plots.append(train_losses)
    accuracy_plots.append(accuracies)

WINDOW = 200

_, (ax1, ax2) = plt.subplots(2, 1, figsize=(10, 12))
ax1.set_yscale("log")
ax2.set_yscale("logit")
ax2.yaxis.set_major_formatter(ScalarFormatter())
ax2.yaxis.set_minor_formatter(NullFormatter())
for (label, _), train_losses, accuracies in zip(
    optimizers, loss_plots, accuracy_plots
):
    ax1.plot(
        [
            sum(train_losses[max(0,i-WINDOW) : i]) / min(i, WINDOW)
            for i in range(1,len(train_losses))
        ],
        label=label,
    )
    ax2.plot(
        range(0, len(accuracies) * test_interval, test_interval),
        accuracies,
        label=label,
    )

ax1.legend()

plt.tight_layout()
plt.savefig("../plots/mnist_optim.pdf", bbox_inches="tight")


==> code/optimization_methods/adadelta.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
beta = 0.9
delta = 0.9
eps = 1e-10

moments = [p.clone().detach().zero_() for p in net.parameters()]
Delta = [p.clone().detach().zero_() for p in net.parameters()]

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    loss_val = loss(net(x), y)
    loss_val.backward()

    with torch.no_grad():
        for m, D, p in zip(moments, Delta, net.parameters()):
            m.mul_(beta)
            m.add_((1 - beta) * p.grad * p.grad)
            inc = ((eps + D) / (eps + m)).sqrt() * p.grad
            p.sub_(inc)
            D.mul_(delta)
            D.add_((1 - delta) * inc * inc)

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/adagrad.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
lr = 0.02
eps = 1e-10

sum_sq_grad = [p.clone().detach().fill_(eps) for p in net.parameters()]

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    loss_val = loss(net(x), y)
    loss_val.backward()

    with torch.no_grad():
        for a, p in zip(sum_sq_grad, net.parameters()):
            a.add_(p.grad * p.grad)
            p.sub_(lr * a.rsqrt() * p.grad)

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/adam.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
lr = 0.0001
alpha = 0.9
beta = 0.999
eps = 1e-8
adj = 1.
adj2 = 1.

m = [p.clone().detach().zero_() for p in net.parameters()]
MM = [p.clone().detach().zero_() for p in net.parameters()]

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    loss_val = loss(net(x), y)
    loss_val.backward()

    with torch.no_grad():
        adj *= alpha
        adj2 *= beta
        for m_p, M_p, p in zip(m, MM, net.parameters()):
            m_p.mul_(alpha)
            m_p.add_((1 - alpha) * p.grad)
            M_p.mul_(beta)
            M_p.add_((1 - beta) * p.grad * p.grad)
            p.sub_(lr * m_p / ((1 - adj) * (eps + (M_p / (1 - adj2)).sqrt())))

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/midpoint_sgd.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
lr = 0.003

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    # Remember the original parameters
    params = [p.clone().detach() for p in net.parameters()]
    # Compute the loss
    loss_val = loss(net(x), y)
    # Compute the gradients with respect to the parameters
    loss_val.backward()

    with torch.no_grad():
        # Make a half-step in the direction of the negative 
        # gradient
        for p in net.parameters():
            if p.grad is not None:
                p.sub_(0.5 * lr * p.grad)

    net.zero_grad()
    # Compute the loss and the gradients at the midpoint
    loss_val = loss(net(x), y)
    loss_val.backward()

    with torch.no_grad():
        # Subtract the scaled gradient at the midpoint from the
        # original parameters
        for param, midpoint_param in zip(
            params, net.parameters()
        ):
            param.sub_(lr * midpoint_param.grad)

        # Copy the new parameters into the model
        for param, p in zip(params, net.parameters()):
            p.copy_(param)

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/momentum_sgd.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt

M = 10000

torch.manual_seed(0)
X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 100000

loss = nn.MSELoss()
lr = 0.01
alpha = 0.999

fig, axs = plt.subplots(1, 4, figsize=(12, 3), sharey='row')

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

for i, alpha in enumerate([0, 0.9, 0.99, 0.999]):
    print(f"alpha = {alpha}")

    for lr in [0.1, 0.03, 0.01, 0.003]:
        torch.manual_seed(0)
        net.apply(
            lambda m: m.reset_parameters()
            if isinstance(m, nn.Linear)
            else None
        )

        momentum = [
            p.clone().detach().zero_() for p in net.parameters()
        ]

        losses = []
        print(f"lr = {lr}")

        for n in range(N):
            indices = torch.randint(0, M, (J,))

            x = X[indices]
            y = Y[indices]

            net.zero_grad()

            loss_val = loss(net(x), y)
            loss_val.backward()

            with torch.no_grad():
                for m, p in zip(momentum, net.parameters()):
                    m.mul_(alpha)
                    m.add_((1 - alpha) * p.grad)
                    p.sub_(lr * m)

            if n % 100 == 0:
                with torch.no_grad():
                    x = (torch.rand((1000, 1)) - 0.5) * 4 * np.pi
                    y = torch.sin(x)
                    loss_val = loss(net(x), y)
                    losses.append(loss_val.item())

        axs[i].plot(losses, label=f"$\\gamma = {lr}$")

    axs[i].set_yscale("log")
    axs[i].set_ylim([1e-6, 1])
    axs[i].set_title(f"$\\alpha = {alpha}$")

axs[0].legend()

plt.tight_layout()
plt.savefig("../plots/sgd_momentum.pdf", bbox_inches='tight')


==> code/optimization_methods/momentum_sgd_bias_adj.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
lr = 0.01
alpha = 0.99
adj = 1

momentum = [p.clone().detach().zero_() for p in net.parameters()]

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    loss_val = loss(net(x), y)
    loss_val.backward()

    adj *= alpha

    with torch.no_grad():
        for m, p in zip(momentum, net.parameters()):
            m.mul_(alpha)
            m.add_((1-alpha) * p.grad)
            p.sub_(lr * m / (1 - adj))

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/nesterov_sgd.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
lr = 0.003
alpha = 0.999

m = [p.clone().detach().zero_() for p in net.parameters()]

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    # Remember the original parameters
    params = [p.clone().detach() for p in net.parameters()]

    for p, m_p in zip(params, m):
        p.sub_(lr * alpha * m_p)

    # Compute the loss
    loss_val = loss(net(x), y)
    # Compute the gradients with respect to the parameters
    loss_val.backward()

    with torch.no_grad():
        for p, m_p, q in zip(net.parameters(), m, params):
            m_p.mul_(alpha)
            m_p.add_((1 - alpha) * p.grad)
            q.sub_(lr * m_p)
            p.copy_(q)

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/rmsprop.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
lr = 0.001
beta = 0.9
eps = 1e-10

moments = [p.clone().detach().zero_() for p in net.parameters()]

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    loss_val = loss(net(x), y)
    loss_val.backward()

    with torch.no_grad():
        for m, p in zip(moments, net.parameters()):
            m.mul_(beta)
            m.add_((1 - beta) * p.grad * p.grad)
            p.sub_(lr * (eps + m).rsqrt() * p.grad)

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/rmsprop_bias_adj.py <==
import torch
import torch.nn as nn
import numpy as np

net = nn.Sequential(
    nn.Linear(1, 200), nn.ReLU(), nn.Linear(200, 1)
)

M = 1000

X = torch.rand((M, 1)) * 4 * np.pi - 2 * np.pi
Y = torch.sin(X)

J = 64

N = 150000

loss = nn.MSELoss()
lr = 0.001
beta = 0.9
eps = 1e-10
adj = 1

moments = [p.clone().detach().zero_() for p in net.parameters()]

for n in range(N):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    loss_val = loss(net(x), y)
    loss_val.backward()

    with torch.no_grad():
        adj *= beta
        for m, p in zip(moments, net.parameters()):
            m.mul_(beta)
            m.add_((1 - beta) * p.grad * p.grad)
            p.sub_(lr * (eps + (m / (1 - adj)).sqrt()).reciprocal() * p.grad)

    if n % 1000 == 0:
        with torch.no_grad():
            x = torch.rand((1000, 1)) * 4 * np.pi - 2 * np.pi
            y = torch.sin(x)
            loss_val = loss(net(x), y)
            print(f"Iteration: {n+1}, Loss: {loss_val}")


==> code/optimization_methods/sgd.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt

M = 10000  # number of training samples

# We fix a random seed. This is not necessary for training a
# neural network, but we use it here to ensure that the same
# plot is created on every run.
torch.manual_seed(0)

# Here, we define the training set.
# Create a tensor of shape (M, 1) with entries sampled from a
# uniform distribution on [-2 * pi, 2 * pi)
X = (torch.rand((M, 1)) - 0.5) * 4 * np.pi
# We use the sine as the target function, so this defines the 
# desired outputs.
Y = torch.sin(X)

J = 32  # the batch size
N = 100000  # the number of SGD iterations

loss = nn.MSELoss()  # the mean squared error loss function
gamma = 0.003  # the learning rate

# Define a network with a single hidden layer of 200 neurons and 
# tanh activation function
net = nn.Sequential(
    nn.Linear(1, 200), nn.Tanh(), nn.Linear(200, 1)
)

# Set up a 3x3 grid of plots
fig, axs = plt.subplots(
    3,
    3,
    figsize=(12, 8),
    sharex="col",
    sharey="row",
)

# Plot the target function
x = torch.linspace(-2 * np.pi, 2 * np.pi, 1000).reshape((1000, 1))
y = torch.sin(x)
for ax in axs.flatten():
    ax.plot(x, y, label="Target")
    ax.set_xlim([-2 * np.pi, 2 * np.pi])
    ax.set_ylim([-1.1, 1.1])

plot_after = [1, 30, 100, 300, 1000, 3000, 10000, 30000, 100000]

# The training loop
for n in range(N):
    # Choose J samples randomly from the training set
    indices = torch.randint(0, M, (J,))
    X_batch = X[indices]
    Y_batch = Y[indices]

    net.zero_grad()  # Zero out the gradients

    loss_val = loss(net(X_batch), Y_batch)  # Compute the loss
    loss_val.backward()  # Compute the gradients

    # Update the parameters
    with torch.no_grad():
        for p in net.parameters():
            # Subtract the scaled gradient in-place
            p.sub_(gamma * p.grad)

    if n + 1 in plot_after:
        # Plot the realization function of the ANN
        i = plot_after.index(n + 1)
        ax = axs[i // 3][i % 3]
        ax.set_title(f"Batch {n+1}")

        with torch.no_grad():
            ax.plot(x, net(x), label="ANN realization")

axs[0][0].legend(loc="upper right")

plt.tight_layout()
plt.savefig("../../plots/sgd.pdf", bbox_inches="tight")


==> code/optimization_methods/sgd2.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt

def plot_heatmap(ax, g):
    x = np.linspace(-2 * np.pi, 2 * np.pi, 100)
    y = np.linspace(-2 * np.pi, 2 * np.pi, 100)
    x, y = np.meshgrid(x, y)

    # flatten the grid to [num_points, 2] and convert to tensor
    grid = np.vstack([x.flatten(), y.flatten()]).T
    grid_torch = torch.from_numpy(grid).float()

    # pass the grid through the network
    z = g(grid_torch)

    # reshape the predictions back to a 2D grid
    Z = z.numpy().reshape(x.shape)

    # plot the heatmap
    ax.imshow(Z, origin='lower', extent=(-2 * np.pi, 2 * np.pi, 
                                         -2 * np.pi, 2 * np.pi))

M = 10000

def f(x):
    return torch.sin(x).prod(dim=1, keepdim=True)

torch.manual_seed(0)
X = torch.rand((M, 2)) * 4 * np.pi - 2 * np.pi
Y = f(X)

J = 32

N = 100000

loss = nn.MSELoss()
gamma = 0.05

fig, axs = plt.subplots(
    3, 3, figsize=(12, 12), sharex="col", sharey="row",
)

net = nn.Sequential(
    nn.Linear(2, 50), 
    nn.Softplus(), 
    nn.Linear(50,50), 
    nn.Softplus(), 
    nn.Linear(50, 1)
)

plot_after = [0, 100, 300, 1000, 3000, 10000, 30000, 100000]

for n in range(N + 1):
    indices = torch.randint(0, M, (J,))

    x = X[indices]
    y = Y[indices]

    net.zero_grad()

    loss_val = loss(net(x), y)
    loss_val.backward()

    with torch.no_grad():
        for p in net.parameters():
            p.sub_(gamma * p.grad)

    if n in plot_after:
        i = plot_after.index(n)

        with torch.no_grad():
            plot_heatmap(axs[i // 3][i % 3], net)
            axs[i // 3][i % 3].set_title(f"Batch {n}")

with torch.no_grad():
    plot_heatmap(axs[2][2], f)
    axs[2][2].set_title("Target")

plt.tight_layout()
plt.savefig("../../plots/sgd2.pdf", bbox_inches="tight")


==> code/pinn.py <==
import torch
import matplotlib.pyplot as plt
from torch.autograd import grad
from matplotlib.gridspec import GridSpec
from matplotlib.cm import ScalarMappable


dev = torch.device("cuda:0" if torch.cuda.is_available() else
                   "cpu")

T = 3.0  # the time horizom
M = 20000  # the number of training samples

torch.manual_seed(0)

x_data = torch.randn(M, 2).to(dev) * 2
t_data = torch.rand(M, 1).to(dev) * T

# The initial value
def phi(x):
    return x.square().sum(axis=1, keepdims=True).sin()

# We use a network with 4 hidden layers of 50 neurons each and the
# Swish activation function (called SiLU in PyTorch)
N = torch.nn.Sequential(
    torch.nn.Linear(3, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 50), torch.nn.SiLU(),
    torch.nn.Linear(50, 1),
).to(dev)

optimizer = torch.optim.Adam(N.parameters(), lr=3e-4)

J = 256  # the batch size

for i in range(20000):
    # Choose a random batch of training samples
    indices = torch.randint(0, M, (J,))
    x = x_data[indices, :]
    t = t_data[indices, :]

    x1, x2 = x[:, 0:1], x[:, 1:2]

    x1.requires_grad_()
    x2.requires_grad_()
    t.requires_grad_()

    optimizer.zero_grad()

    # Denoting by u the realization function of the ANN, compute
    # u(0, x) for each x in the batch
    u0 = N(torch.hstack((torch.zeros_like(t), x)))
    # Compute the loss for the initial condition
    initial_loss = (u0 - phi(x)).square().mean()

    # Compute the partial derivatives using automatic
    # differentiation
    u = N(torch.hstack((t, x1, x2)))
    ones = torch.ones_like(u)
    u_t = grad(u, t, ones, create_graph=True)[0]
    u_x1 = grad(u, x1, ones, create_graph=True)[0]
    u_x2 = grad(u, x2, ones, create_graph=True)[0]
    ones = torch.ones_like(u_x1)
    u_x1x1 = grad(u_x1, x1, ones, create_graph=True)[0]
    u_x2x2 = grad(u_x2, x2, ones, create_graph=True)[0]

    # Compute the loss for the PDE
    Laplace = u_x1x1 + u_x2x2
    pde_loss = (u_t - (0.005 * Laplace + u - u**3)).square().mean()

    # Compute the total loss and perform a gradient step
    loss = initial_loss + pde_loss
    loss.backward()
    optimizer.step()


### Plot the solution at different times

mesh = 128
a, b = -3, 3

gs = GridSpec(2, 4, width_ratios=[1, 1, 1, 0.05])
fig = plt.figure(figsize=(16, 10), dpi=300)

x, y = torch.meshgrid(
    torch.linspace(a, b, mesh),
    torch.linspace(a, b, mesh),
    indexing="xy"
)
x = x.reshape((mesh * mesh, 1)).to(dev)
y = y.reshape((mesh * mesh, 1)).to(dev)

for i in range(6):
    t = torch.full((mesh * mesh, 1), i * T / 5).to(dev)
    z = N(torch.cat((t, x, y), 1))
    z = z.detach().cpu().numpy().reshape((mesh, mesh))

    ax = fig.add_subplot(gs[i // 3, i % 3])
    ax.set_title(f"t = {i * T / 5}")
    ax.imshow(
        z, cmap="viridis", extent=[a, b, a, b], vmin=-1.2, vmax=1.2
    )

# Add the colorbar to the figure
norm = plt.Normalize(vmin=-1.2, vmax=1.2)
sm = ScalarMappable(cmap="viridis", norm=norm)
cax = fig.add_subplot(gs[:, 3])
fig.colorbar(sm, cax=cax, orientation='vertical')

fig.savefig("../plots/pinn.pdf", bbox_inches="tight")


==> code/res-ann.py <==
import torch
import torch.nn as nn

class ResidualANN(nn.Module):
    def __init__(self):
        super().__init__()
        self.affine1 = nn.Linear(3, 10)
        self.activation1 = nn.ReLU()
        self.affine2 = nn.Linear(10, 20)
        self.activation2 = nn.ReLU()
        self.affine3 = nn.Linear(20, 10)
        self.activation3 = nn.ReLU()
        self.affine4 = nn.Linear(10, 1)

    def forward(self, x0):
        x1 = self.activation1(self.affine1(x0))
        x2 = self.activation2(self.affine2(x1))
        x3 = self.activation3(x1 + self.affine3(x2))
        x4 = self.affine4(x3)
        return x4
        
